Time Without Timesteps: Simulating Coupled Dynamical Systems via Self-Consistency

Numerical simulation of dynamical systems is usually organized as a causal march through time: each state is computed from the previous one. We explore a different formulation for coupled systems. For each subsystem type we train a neural surrogate mapping a full driving trajectory and initial condition directly to a full output trajectory; following classical waveform relaxation, coupled systems are assembled by enforcing self-consistency among these trajectories: simulation becomes a fixed-point problem over complete trajectories rather than a stepwise rollout. On coupled van der Pol oscillators and Hodgkin-Huxley neuron networks, sequential depth becomes the number of solver iterations: 4-10 Newton iterations where the reference integrator takes 1500 steps. The gradient likewise loses its time recursion: it becomes a linear system solved by GMRES at memory independent of solver depth. A single scalar measured from the learned operator, the spectral radius of its Jacobian, predicts in advance where the coupled solve will converge; past that boundary, unrolled backpropagation diverges and a Neumann adjoint fails, while the implicit gradient remains correct to 0.04%. We report where the approach succeeds and where surrogate error degrades it.

==> make_figure.py <==
"""Figure 1: measured spectral radius predicts the convergence boundary.

All numbers are taken verbatim from Tables 2 and 3 of the draft
(oscillator sweep: relative trajectory error and convergence; rho and
predicted k_c* = 1/rho per stiffness).
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm

plt.rcParams.update({
    "font.family": "serif",
    "font.size": 8,
    "axes.labelsize": 9,
    "axes.titlesize": 9,
    "mathtext.fontset": "cm",
    "pdf.fonttype": 42,
})

kc = np.array([0.25, 0.50, 1.00, 1.50, 2.00])
mu = np.array([0.5, 1.0, 2.0, 3.0, 5.0])

# error [%] rows = mu, cols = kc (Table 2)
err = np.array([
    [1.7, 2.4, 5.8, 18.2, 34.8],
    [1.0, 1.5, 4.0, 13.8, 31.9],
    [1.1, 1.5, 3.2,  8.3, 31.2],
    [1.8, 2.3, 4.1,  8.1, 16.8],
    [3.8, 4.7, 7.0, 10.1, 15.0],
])
# seeds converged out of 5 where not all converged (Table 2)
partial = {(0.5, 2.0): "4/5", (1.0, 2.0): "3/5"}

# measured rho and predicted boundary k_c* = 1/rho (Table 3)
rho = np.array([0.87, 0.64, 0.57, 0.54, 0.52])
kc_star = 1.0 / rho

# cell edges (log for mu, linear-ish for kc)
def edges(v, log=False):
    v = np.log(v) if log else v.astype(float)
    mid = 0.5 * (v[1:] + v[:-1])
    e = np.concatenate([[v[0] - (mid[0] - v[0])], mid, [v[-1] + (v[-1] - mid[-1])]])
    return np.exp(e) if log else e

xe, ye = edges(kc), edges(mu, log=True)

fig, ax = plt.subplots(figsize=(5.5, 1.5))
pm = ax.pcolormesh(xe, ye, err, cmap="viridis", norm=LogNorm(vmin=1.0, vmax=35.0),
                   edgecolors="white", linewidth=0.4)
ax.set_yscale("log")
ax.set_xlabel(r"coupling strength $k_c$")
ax.set_ylabel(r"stiffness $\mu$")
ax.set_yticks(mu)
ax.set_yticklabels([f"{m:g}" for m in mu])
ax.set_xticks(kc)
ax.minorticks_off()

# annotate error values
for i, m in enumerate(mu):
    for j, k in enumerate(kc):
        s = f"{err[i, j]:.1f}"
        if (m, k) in partial:
            s += f"\n({partial[(m, k)]})"
        ax.text(k, m, s, ha="center", va="center", fontsize=6.5,
                color="white" if err[i, j] < 12 else "black")

# predicted boundary from rho, measured on the isolated operator
ax.plot(kc_star, mu, "o--", color="#d62728", lw=1.4, ms=3.5,
        label=r"predicted boundary $k_c^{*}=1/\rho$ (power iteration, no coupled solve)")
ax.legend(loc="upper left", frameon=True, framealpha=0.9, fontsize=7,
          handlelength=1.8, borderpad=0.35)

cb = fig.colorbar(pm, ax=ax, pad=0.015)
cb.set_label("relative trajectory error [%]", fontsize=8)
cb.set_ticks([1, 3, 10, 30])
cb.set_ticklabels(["1", "3", "10", "30"])

fig.tight_layout(pad=0.3)
fig.savefig("fig_contraction.pdf")
print("wrote fig_contraction.pdf")

